Study of coherent $J/\psi$ production in lead-lead collisions at $\sqrt{s_{NN}} = 5 TeV$

Coherent production of $J/\psi$ mesons is studied in ultraperipheral lead-lead collisions at a nucleon-nucleon centre-of-mass energy of 5 TeV, using a data sample collected by the LHCb experiment corresponding to an integrated luminosity of about $10 \mu b^{-1}$. The $J/\psi$ mesons are reconstructed in the dimuon final state and are required to have transverse momentum below 1 GeV. The cross-section within the rapidity range of $2.0 < y < 4.5$ is measured to be $4.45\pm0.24\pm0.18\pm0.58$ mb, where the first uncertainty is statistical, the second systematic and the third originates from the luminosity determination. The cross-section is also measured in $J/\psi$ rapidity intervals. The results are compared to predictions from phenomenological models.

==> figs/Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: h_1010/h_1010
//=========  (Sun Jun  2 22:45:32 2019) by ROOT version 6.12/06
   TCanvas *h_1010 = new TCanvas("h_1010", "h_1010",1,1,800,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   h_1010->SetHighLightColor(2);
   h_1010->Range(2475.309,-1.779097,4080.247,3.785879);
   h_1010->SetFillColor(0);
   h_1010->SetBorderMode(0);
   h_1010->SetBorderSize(2);
   h_1010->SetLogy();
   h_1010->SetTickx(1);
   h_1010->SetTicky(1);
   h_1010->SetLeftMargin(0.14);
   h_1010->SetRightMargin(0.05);
   h_1010->SetTopMargin(0.05);
   h_1010->SetBottomMargin(0.14);
   h_1010->SetFrameBorderMode(0);
   h_1010->SetFrameBorderMode(0);
   
   TH1D *frame_4be84960__3 = new TH1D("frame_4be84960__3","A RooPlot of \"dimuon invariant mass\"",100,2700,4000);
   frame_4be84960__3->SetBinContent(1,321.8327);
   frame_4be84960__3->SetMinimum(0.5);
   frame_4be84960__3->SetMaximum(1.2e3);//3218.327);
   frame_4be84960__3->SetEntries(1);
   frame_4be84960__3->SetDirectory(0);
   frame_4be84960__3->SetStats(0);
   frame_4be84960__3->SetMarkerStyle(20);
   frame_4be84960__3->SetMarkerSize(1.2);
   frame_4be84960__3->GetXaxis()->SetTitle("#it{m}_{#mu^{+}#mu^{-}} [MeV]");
   frame_4be84960__3->GetXaxis()->SetNdivisions(505);
   frame_4be84960__3->GetXaxis()->SetLabelFont(132);
   frame_4be84960__3->GetXaxis()->SetLabelOffset(0.015);
   frame_4be84960__3->GetXaxis()->SetLabelSize(0.05);
   frame_4be84960__3->GetXaxis()->SetTitleSize(0.06);
   frame_4be84960__3->GetXaxis()->SetTitleFont(132);
   frame_4be84960__3->GetYaxis()->SetTitle("Candidates / 13 MeV");
   frame_4be84960__3->GetYaxis()->SetLabelFont(132);
   frame_4be84960__3->GetYaxis()->SetLabelSize(0.05);
   frame_4be84960__3->GetYaxis()->SetTitleSize(0.06);
   frame_4be84960__3->GetYaxis()->SetTitleOffset(0.7);
   frame_4be84960__3->GetYaxis()->SetTitleFont(132);
   frame_4be84960__3->GetZaxis()->SetLabelFont(132);
   frame_4be84960__3->GetZaxis()->SetLabelSize(0.05);
   frame_4be84960__3->GetZaxis()->SetTitleSize(0.06);
   frame_4be84960__3->GetZaxis()->SetTitleFont(132);
   frame_4be84960__3->Draw("FUNC");
   
   Double_t jpsi_NormJ_psi_1S_M_Compexpopos_non_resonant_fx5[106] = {
   2687,
   2687,
   2700,
   2713,
   2726,
   2739,
   2752,
   2765,
   2778,
   2791,
   2804,
   2817,
   2830,
   2843,
   2856,
   2869,
   2882,
   2895,
   2908,
   2921,
   2934,
   2947,
   2960,
   2973,
   2986,
   2999,
   3012,
   3025,
   3038,
   3051,
   3064,
   3077,
   3090,
   3103,
   3116,
   3129,
   3142,
   3155,
   3168,
   3181,
   3194,
   3207,
   3220,
   3233,
   3246,
   3259,
   3272,
   3285,
   3298,
   3311,
   3324,
   3337,
   3350,
   3363,
   3376,
   3389,
   3402,
   3415,
   3428,
   3441,
   3454,
   3467,
   3480,
   3493,
   3506,
   3519,
   3532,
   3545,
   3558,
   3571,
   3584,
   3597,
   3610,
   3623,
   3636,
   3649,
   3662,
   3675,
   3688,
   3701,
   3714,
   3727,
   3740,
   3753,
   3766,
   3779,
   3792,
   3805,
   3818,
   3831,
   3844,
   3857,
   3870,
   3883,
   3896,
   3909,
   3922,
   3935,
   3948,
   3961,
   3974,
   3987,
   4000,
   4000,
   4013,
   4013};
   Double_t jpsi_NormJ_psi_1S_M_Compexpopos_non_resonant_fy5[106] = {
   0,
   8.563055,
   8.563055,
   8.49219,
   8.421385,
   8.350638,
   8.27995,
   8.209321,
   8.138751,
   8.06824,
   7.997787,
   7.927394,
   7.857059,
   7.786783,
   7.716566,
   7.646407,
   7.576307,
   7.506266,
   7.436283,
   7.366359,
   7.296493,
   7.226685,
   7.156936,
   7.087245,
   7.017613,
   6.948039,
   6.878523,
   6.809065,
   6.739666,
   6.670324,
   6.601041,
   6.531816,
   6.462649,
   6.393539,
   6.324488,
   6.255495,
   6.186559,
   6.117682,
   6.048862,
   5.9801,
   5.911396,
   5.842749,
   5.77416,
   5.705629,
   5.637155,
   5.568739,
   5.50038,
   5.432079,
   5.363835,
   5.295648,
   5.227519,
   5.159447,
   5.091433,
   5.023476,
   4.955576,
   4.887733,
   4.819947,
   4.752219,
   4.684547,
   4.616933,
   4.549375,
   4.481875,
   4.414431,
   4.347045,
   4.279715,
   4.212442,
   4.145225,
   4.078066,
   4.010963,
   3.943917,
   3.876928,
   3.809995,
   3.743118,
   3.676298,
   3.609535,
   3.542828,
   3.476178,
   3.409584,
   3.343046,
   3.276565,
   3.210139,
   3.14377,
   3.077458,
   3.011201,
   2.945001,
   2.878856,
   2.812768,
   2.746736,
   2.68076,
   2.614839,
   2.548975,
   2.483166,
   2.417414,
   2.351717,
   2.286076,
   2.22049,
   2.154961,
   2.089487,
   2.024068,
   1.958705,
   1.893398,
   1.828146,
   1.76295,
   1.76295,
   1.76295,
   0};
   TGraph *graph = new TGraph(106,jpsi_NormJ_psi_1S_M_Compexpopos_non_resonant_fx5,jpsi_NormJ_psi_1S_M_Compexpopos_non_resonant_fy5);
   graph->SetName("jpsi_NormJ_psi_1S_M_Compexpopos_non_resonant");
   graph->SetTitle("Projection of model(jpsi)");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15 = new TH1F("Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15","Projection of model(jpsi)",106,2554.4,4145.6);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->SetMinimum(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->SetMaximum(9.419361);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->SetDirectory(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->SetStats(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->SetMarkerStyle(20);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->SetMarkerSize(1.2);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetXaxis()->SetNdivisions(505);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetXaxis()->SetLabelFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetXaxis()->SetTitleFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetYaxis()->SetLabelFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetYaxis()->SetTitleFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetZaxis()->SetLabelFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBexpopos_non_resonantcB15);
   
   graph->Draw("l");
   
   Double_t jpsi_NormJ_psi_1S_M_Compcb2_jpsi_fx6[146] = {
   2687,
   2687,
   2700,
   2713,
   2726,
   2739,
   2752,
   2765,
   2778,
   2791,
   2804,
   2817,
   2830,
   2843,
   2856,
   2869,
   2882,
   2895,
   2908,
   2921,
   2934,
   2947,
   2960,
   2973,
   2986,
   2999,
   3012,
   3025,
   3038,
   3044.5,
   3051,
   3057.5,
   3060.75,
   3064,
   3067.25,
   3068.875,
   3070.5,
   3072.125,
   3073.75,
   3075.375,
   3077,
   3078.625,
   3080.25,
   3081.875,
   3083.5,
   3086.75,
   3088.375,
   3090,
   3091.625,
   3093.25,
   3094.875,
   3096.5,
   3098.125,
   3099.75,
   3101.375,
   3103,
   3104.625,
   3106.25,
   3107.875,
   3109.5,
   3111.125,
   3112.75,
   3114.375,
   3116,
   3117.625,
   3119.25,
   3120.875,
   3122.5,
   3124.125,
   3125.75,
   3127.375,
   3129,
   3132.25,
   3135.5,
   3138.75,
   3142,
   3148.5,
   3155,
   3168,
   3181,
   3194,
   3207,
   3220,
   3233,
   3246,
   3259,
   3272,
   3285,
   3298,
   3311,
   3324,
   3337,
   3350,
   3363,
   3376,
   3389,
   3402,
   3415,
   3428,
   3441,
   3454,
   3467,
   3480,
   3493,
   3506,
   3519,
   3532,
   3545,
   3558,
   3571,
   3584,
   3597,
   3610,
   3623,
   3636,
   3649,
   3662,
   3675,
   3688,
   3701,
   3714,
   3727,
   3740,
   3753,
   3766,
   3779,
   3792,
   3805,
   3818,
   3831,
   3844,
   3857,
   3870,
   3883,
   3896,
   3909,
   3922,
   3935,
   3948,
   3961,
   3974,
   3987,
   4000,
   4000,
   4013,
   4013};
   Double_t jpsi_NormJ_psi_1S_M_Compcb2_jpsi_fy6[146] = {
   0,
   0.105517,
   0.105517,
   0.1121596,
   0.1194776,
   0.1275678,
   0.136545,
   0.146547,
   0.1577392,
   0.1703226,
   0.1845431,
   0.2007039,
   0.2191833,
   0.2404573,
   0.2651327,
   0.2939931,
   0.3280645,
   0.368713,
   0.4177906,
   0.477861,
   0.5525587,
   0.6471809,
   0.7697036,
   0.9326101,
   1.156378,
   1.476609,
   1.959965,
   2.744085,
   4.154461,
   5.334489,
   7.133889,
   10.0947,
   12.36154,
   15.53417,
   20.18534,
   23.37895,
   27.43573,
   32.70631,
   39.7427,
   49.45699,
   63.43418,
   81.50798,
   102.4249,
   125.8752,
   151.2875,
   204.4163,
   229.8079,
   252.6638,
   271.6752,
   285.6837,
   293.7987,
   295.4901,
   290.6463,
   279.586,
   263.0237,
   241.9931,
   217.7408,
   191.6044,
   164.8921,
   138.7787,
   114.2286,
   91.96506,
   73.44312,
   58.70948,
   46.97756,
   37.62651,
   30.16583,
   24.20754,
   19.44449,
   15.63326,
   12.58074,
   10.13358,
   6.592697,
   4.304514,
   2.820459,
   1.854492,
   0.8099643,
   0.3584734,
   0.07294144,
   0.01557498,
   0.003480054,
   0.0008115674,
   0.000197066,
   4.971641e-05,
   1.300515e-05,
   3.520891e-06,
   9.848404e-07,
   2.841608e-07,
   8.445121e-08,
   2.581629e-08,
   8.10722e-09,
   2.612286e-09,
   8.626906e-10,
   2.916892e-10,
   1.008766e-10,
   3.565051e-11,
   1.286382e-11,
   4.735319e-12,
   1.776929e-12,
   6.79232e-13,
   2.642993e-13,
   1.04622e-13,
   4.210492e-14,
   1.721765e-14,
   7.150022e-15,
   3.013744e-15,
   1.28871e-15,
   5.587913e-16,
   2.455808e-16,
   1.093462e-16,
   4.930615e-17,
   2.250699e-17,
   1.039661e-17,
   4.858138e-18,
   2.295646e-18,
   1.09662e-18,
   5.294063e-19,
   2.582108e-19,
   1.272004e-19,
   6.327223e-20,
   3.177124e-20,
   1.610062e-20,
   8.232535e-21,
   4.246256e-21,
   2.208837e-21,
   1.158544e-21,
   6.125804e-22,
   3.264593e-22,
   1.753182e-22,
   9.485862e-23,
   5.170124e-23,
   2.838082e-23,
   1.568832e-23,
   8.731446e-24,
   4.892003e-24,
   2.758756e-24,
   1.56568e-24,
   8.941185e-25,
   5.137253e-25,
   2.969298e-25,
   1.726269e-25,
   1.00935e-25,
   5.934742e-26,
   5.934742e-26,
   5.934742e-26,
   0};
   graph = new TGraph(146,jpsi_NormJ_psi_1S_M_Compcb2_jpsi_fx6,jpsi_NormJ_psi_1S_M_Compcb2_jpsi_fy6);
   graph->SetName("jpsi_NormJ_psi_1S_M_Compcb2_jpsi");
   graph->SetTitle("Projection of model(jpsi)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(kBlue-7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26 = new TH1F("Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26","Projection of model(jpsi)",146,2554.4,4145.6);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->SetMinimum(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->SetMaximum(325.0391);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->SetDirectory(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->SetStats(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->SetMarkerStyle(20);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->SetMarkerSize(1.2);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetXaxis()->SetNdivisions(505);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetXaxis()->SetLabelFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetXaxis()->SetTitleFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetYaxis()->SetLabelFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetYaxis()->SetTitleFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetZaxis()->SetLabelFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_jpsicB26);
   
   graph->Draw("l");
   
   Double_t jpsi_NormJ_psi_1S_M_Compcb2_psi_fx7[145] = {
   2687,
   2687,
   2700,
   2713,
   2726,
   2739,
   2752,
   2765,
   2778,
   2791,
   2804,
   2817,
   2830,
   2843,
   2856,
   2869,
   2882,
   2895,
   2908,
   2921,
   2934,
   2947,
   2960,
   2973,
   2986,
   2999,
   3012,
   3025,
   3038,
   3051,
   3064,
   3077,
   3090,
   3103,
   3116,
   3129,
   3142,
   3155,
   3168,
   3181,
   3194,
   3207,
   3220,
   3233,
   3246,
   3259,
   3272,
   3285,
   3298,
   3311,
   3324,
   3337,
   3350,
   3363,
   3376,
   3389,
   3402,
   3415,
   3428,
   3441,
   3454,
   3467,
   3480,
   3493,
   3506,
   3519,
   3532,
   3545,
   3558,
   3571,
   3584,
   3597,
   3610,
   3623,
   3636,
   3642.5,
   3649,
   3652.25,
   3655.5,
   3657.125,
   3658.75,
   3660.375,
   3662,
   3663.625,
   3665.25,
   3666.875,
   3668.5,
   3670.125,
   3671.75,
   3673.375,
   3675,
   3676.625,
   3678.25,
   3679.875,
   3681.5,
   3683.125,
   3684.75,
   3686.375,
   3688,
   3689.625,
   3691.25,
   3692.875,
   3694.5,
   3696.125,
   3697.75,
   3699.375,
   3701,
   3702.625,
   3704.25,
   3705.875,
   3707.5,
   3709.125,
   3710.75,
   3712.375,
   3714,
   3715.625,
   3717.25,
   3720.5,
   3723.75,
   3727,
   3733.5,
   3740,
   3753,
   3766,
   3779,
   3792,
   3805,
   3818,
   3831,
   3844,
   3857,
   3870,
   3883,
   3896,
   3909,
   3922,
   3935,
   3948,
   3961,
   3974,
   3987,
   4000,
   4000,
   4013,
   4013};
   Double_t jpsi_NormJ_psi_1S_M_Compcb2_psi_fy7[145] = {
   0,
   0.0006355797,
   0.0006355797,
   0.000650999,
   0.0006670093,
   0.0006836417,
   0.0007009296,
   0.0007189085,
   0.0007376165,
   0.0007570943,
   0.0007773857,
   0.0007985374,
   0.0008205998,
   0.000843627,
   0.0008676772,
   0.0008928131,
   0.0009191025,
   0.0009466182,
   0.0009754396,
   0.001005652,
   0.001037348,
   0.001070629,
   0.001105605,
   0.001142394,
   0.001181126,
   0.001221945,
   0.001265005,
   0.001310477,
   0.001358549,
   0.001409426,
   0.001463335,
   0.001520528,
   0.001581282,
   0.001645905,
   0.00171474,
   0.001788167,
   0.001866615,
   0.001950561,
   0.002040541,
   0.00213716,
   0.002241101,
   0.002353141,
   0.002474159,
   0.002605162,
   0.002747303,
   0.002901909,
   0.003070513,
   0.003254894,
   0.003457126,
   0.00367964,
   0.003925304,
   0.004197514,
   0.004500323,
   0.004838599,
   0.005218231,
   0.0056464,
   0.006131939,
   0.006685813,
   0.007321777,
   0.008057281,
   0.008914738,
   0.009923342,
   0.01112171,
   0.01256183,
   0.01431507,
   0.01648169,
   0.01920618,
   0.02270338,
   0.02730433,
   0.033542,
   0.0423215,
   0.05528726,
   0.07570048,
   0.1108471,
   0.1800679,
   0.2437611,
   0.3510379,
   0.4350677,
   0.5552241,
   0.6358789,
   0.7363936,
   0.8640491,
   1.029858,
   1.25115,
   1.556545,
   1.995845,
   2.565086,
   3.224082,
   3.963135,
   4.764314,
   5.601324,
   6.440354,
   7.241983,
   7.964052,
   8.565237,
   9.008934,
   9.266937,
   9.322401,
   9.171663,
   8.824643,
   8.303763,
   7.641551,
   6.877282,
   6.053142,
   5.210431,
   4.386269,
   3.61115,
   2.907909,
   2.322227,
   1.85634,
   1.485372,
   1.189692,
   0.9537874,
   0.76539,
   0.6147868,
   0.4942804,
   0.3977643,
   0.2583021,
   0.1683464,
   0.1101102,
   0.04760105,
   0.0208592,
   0.004164808,
   0.0008736171,
   0.0001919563,
   4.406317e-05,
   1.054084e-05,
   2.621943e-06,
   6.767355e-07,
   1.808973e-07,
   4.999141e-08,
   1.425928e-08,
   4.191592e-09,
   1.268021e-09,
   3.942472e-10,
   1.258267e-10,
   4.117575e-11,
   1.380094e-11,
   4.733014e-12,
   1.659279e-12,
   5.941129e-13,
   2.170822e-13,
   2.170822e-13,
   2.170822e-13,
   0};
   graph = new TGraph(145,jpsi_NormJ_psi_1S_M_Compcb2_psi_fx7,jpsi_NormJ_psi_1S_M_Compcb2_psi_fy7);
   graph->SetName("jpsi_NormJ_psi_1S_M_Compcb2_psi");
   graph->SetTitle("Projection of model(jpsi)");
   graph->SetFillStyle(1000);

   graph->SetLineColor(kGreen+2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37 = new TH1F("Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37","Projection of model(jpsi)",145,2554.4,4145.6);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->SetMinimum(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->SetMaximum(10.25464);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->SetDirectory(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->SetStats(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->SetMarkerStyle(20);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->SetMarkerSize(1.2);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetXaxis()->SetNdivisions(505);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetXaxis()->SetLabelFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetXaxis()->SetTitleFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetYaxis()->SetLabelFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetYaxis()->SetTitleFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetZaxis()->SetLabelFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_jpsi_NormoBJ_psi_1S_McB_CompoBcb2_psicB37);
   
   graph->Draw("l");
   
   Double_t jpsi_NormJ_psi_1S_M_fx8[152] = {
   2687,
   2687,
   2700,
   2713,
   2726,
   2739,
   2752,
   2765,
   2778,
   2791,
   2804,
   2817,
   2830,
   2843,
   2856,
   2869,
   2882,
   2895,
   2908,
   2921,
   2934,
   2947,
   2960,
   2973,
   2986,
   2999,
   3012,
   3025,
   3038,
   3044.5,
   3051,
   3057.5,
   3060.75,
   3064,
   3067.25,
   3068.875,
   3070.5,
   3072.125,
   3073.75,
   3075.375,
   3077,
   3078.625,
   3080.25,
   3081.875,
   3083.5,
   3086.75,
   3088.375,
   3090,
   3091.625,
   3093.25,
   3094.875,
   3096.5,
   3098.125,
   3099.75,
   3101.375,
   3103,
   3104.625,
   3106.25,
   3107.875,
   3109.5,
   3111.125,
   3112.75,
   3114.375,
   3116,
   3117.625,
   3119.25,
   3120.875,
   3122.5,
   3124.125,
   3125.75,
   3127.375,
   3129,
   3132.25,
   3135.5,
   3138.75,
   3142,
   3148.5,
   3155,
   3168,
   3181,
   3194,
   3207,
   3220,
   3233,
   3246,
   3259,
   3272,
   3285,
   3298,
   3311,
   3324,
   3337,
   3350,
   3363,
   3376,
   3389,
   3402,
   3415,
   3428,
   3441,
   3454,
   3467,
   3480,
   3493,
   3506,
   3519,
   3532,
   3545,
   3558,
   3571,
   3584,
   3597,
   3610,
   3623,
   3636,
   3649,
   3662,
   3668.5,
   3675,
   3681.5,
   3684.75,
   3688,
   3691.25,
   3694.5,
   3701,
   3707.5,
   3714,
   3727,
   3740,
   3753,
   3766,
   3779,
   3792,
   3805,
   3818,
   3831,
   3844,
   3857,
   3870,
   3883,
   3896,
   3909,
   3922,
   3935,
   3948,
   3961,
   3974,
   3987,
   4000,
   4000,
   4013,
   4013};
   Double_t jpsi_NormJ_psi_1S_M_fy8[152] = {
   0,
   8.669208,
   8.669208,
   8.605001,
   8.541529,
   8.478889,
   8.417196,
   8.356587,
   8.297228,
   8.239319,
   8.183108,
   8.128896,
   8.077063,
   8.028084,
   7.982566,
   7.941293,
   7.905291,
   7.875926,
   7.855049,
   7.845225,
   7.850089,
   7.874937,
   7.927745,
   8.020998,
   8.175172,
   8.425869,
   8.839753,
   9.554461,
   10.89549,
   12.04086,
   13.80562,
   16.73181,
   18.98135,
   22.13668,
   26.77055,
   29.95551,
   34.00365,
   39.26558,
   46.29332,
   55.99897,
   69.96751,
   88.03268,
   108.941,
   132.3826,
   157.7863,
   210.8978,
   236.2808,
   259.1281,
   278.1307,
   292.1307,
   300.237,
   301.9198,
   297.0674,
   285.9985,
   269.4275,
   248.3883,
   224.1273,
   197.9823,
   171.2614,
   145.1394,
   120.5806,
   98.3085,
   79.77795,
   65.03568,
   53.29514,
   43.93548,
   36.46618,
   30.49927,
   25.72761,
   21.90777,
   18.84663,
   16.39086,
   12.83276,
   10.52736,
   9.026093,
   8.042918,
   6.963986,
   6.478106,
   6.123844,
   5.997812,
   5.917117,
   5.845914,
   5.776831,
   5.708283,
   5.639915,
   5.571644,
   5.503451,
   5.435334,
   5.367292,
   5.299328,
   5.231445,
   5.163645,
   5.095933,
   5.028314,
   4.960794,
   4.893379,
   4.826079,
   4.758905,
   4.691869,
   4.62499,
   4.55829,
   4.491798,
   4.425553,
   4.359606,
   4.29403,
   4.228923,
   4.164432,
   4.100769,
   4.038267,
   3.977459,
   3.919249,
   3.865282,
   3.818819,
   3.787146,
   3.789603,
   3.893866,
   4.506035,
   6.00796,
   9.010907,
   11.94154,
   12.62661,
   12.51471,
   11.63018,
   10.18708,
   6.887715,
   4.728717,
   3.824926,
   3.253881,
   3.098317,
   3.015366,
   2.945874,
   2.879048,
   2.812812,
   2.746746,
   2.680762,
   2.61484,
   2.548975,
   2.483166,
   2.417414,
   2.351717,
   2.286076,
   2.22049,
   2.154961,
   2.089487,
   2.024068,
   1.958705,
   1.893398,
   1.828146,
   1.76295,
   1.76295,
   1.76295,
   0};
   graph = new TGraph(152,jpsi_NormJ_psi_1S_M_fx8,jpsi_NormJ_psi_1S_M_fy8);
   graph->SetName("jpsi_NormJ_psi_1S_M");
   graph->SetTitle("Projection of model(jpsi)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_jpsi_NormoBJ_psi_1S_McB48 = new TH1F("Graph_Graph_jpsi_NormoBJ_psi_1S_McB48","Projection of model(jpsi)",152,2554.4,4145.6);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->SetMinimum(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->SetMaximum(332.1118);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->SetDirectory(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->SetStats(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->SetMarkerStyle(20);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->SetMarkerSize(1.2);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetXaxis()->SetNdivisions(505);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetXaxis()->SetLabelFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetXaxis()->SetTitleFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetYaxis()->SetLabelFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetYaxis()->SetTitleOffset(0);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetYaxis()->SetTitleFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetZaxis()->SetLabelFont(132);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_jpsi_NormoBJ_psi_1S_McB48->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_jpsi_NormoBJ_psi_1S_McB48);
   
   graph->Draw("l");
   
   Double_t h_h_1000_fx3002[100] = {
   2706.5,
   2719.5,
   2732.5,
   2745.5,
   2758.5,
   2771.5,
   2784.5,
   2797.5,
   2810.5,
   2823.5,
   2836.5,
   2849.5,
   2862.5,
   2875.5,
   2888.5,
   2901.5,
   2914.5,
   2927.5,
   2940.5,
   2953.5,
   2966.5,
   2979.5,
   2992.5,
   3005.5,
   3018.5,
   3031.5,
   3044.5,
   3057.5,
   3070.5,
   3083.5,
   3096.5,
   3109.5,
   3122.5,
   3135.5,
   3148.5,
   3161.5,
   3174.5,
   3187.5,
   3200.5,
   3213.5,
   3226.5,
   3239.5,
   3252.5,
   3265.5,
   3278.5,
   3291.5,
   3304.5,
   3317.5,
   3330.5,
   3343.5,
   3356.5,
   3369.5,
   3382.5,
   3395.5,
   3408.5,
   3421.5,
   3434.5,
   3447.5,
   3460.5,
   3473.5,
   3486.5,
   3499.5,
   3512.5,
   3525.5,
   3538.5,
   3551.5,
   3564.5,
   3577.5,
   3590.5,
   3603.5,
   3616.5,
   3629.5,
   3642.5,
   3655.5,
   3668.5,
   3681.5,
   3694.5,
   3707.5,
   3720.5,
   3733.5,
   3746.5,
   3759.5,
   3772.5,
   3785.5,
   3798.5,
   3811.5,
   3824.5,
   3837.5,
   3850.5,
   3863.5,
   3876.5,
   3889.5,
   3902.5,
   3915.5,
   3928.5,
   3941.5,
   3954.5,
   3967.5,
   3980.5,
   3993.5};
   Double_t h_h_1000_fy3002[100] = {
   9,
   7,
   11,
   9,
   12,
   8,
   10,
   6,
   2,
   9,
   6,
   11,
   5,
   5,
   12,
   7,
   10,
   9,
   8,
   5,
   11,
   9,
   9,
   9,
   6,
   15,
   11,
   11,
   41,
   165,
   289,
   142,
   33,
   11,
   7,
   2,
   7,
   8,
   10,
   10,
   6,
   6,
   6,
   5,
   3,
   5,
   6,
   4,
   5,
   2,
   3,
   5,
   6,
   4,
   4,
   6,
   3,
   4,
   3,
   1,
   5,
   3,
   7,
   8,
   4,
   3,
   3,
   2,
   0,
   4,
   5,
   1,
   5,
   6,
   6,
   10,
   11,
   4,
   4,
   6,
   5,
   1,
   4,
   4,
   4,
   5,
   6,
   4,
   4,
   2,
   2,
   2,
   3,
   2,
   1,
   1,
   0,
   1,
   0,
   3};
   Double_t h_h_1000_felx3002[100] = {
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5};
   Double_t h_h_1000_fely3002[100] = {
   2.943461,
   2.58147,
   3.265579,
   2.943461,
   3.415266,
   2.768386,
   3.108694,
   2.379931,
   1.291815,
   2.943461,
   2.379931,
   3.265579,
   2.159691,
   2.159691,
   3.415266,
   2.58147,
   3.108694,
   2.943461,
   2.768386,
   2.159691,
   3.265579,
   2.943461,
   2.943461,
   2.943461,
   2.379931,
   3.82938,
   3.265579,
   3.265579,
   6.376898,
   12.35496,
   16.50735,
   11.42686,
   5.715302,
   3.265579,
   2.58147,
   1.291815,
   2.58147,
   2.768386,
   3.108694,
   3.108694,
   2.379931,
   2.379931,
   2.379931,
   2.159691,
   1.632705,
   2.159691,
   2.379931,
   1.914339,
   2.159691,
   1.291815,
   1.632705,
   2.159691,
   2.379931,
   1.914339,
   1.914339,
   2.379931,
   1.632705,
   1.914339,
   1.632705,
   0.8272462,
   2.159691,
   1.632705,
   2.58147,
   2.768386,
   1.914339,
   1.632705,
   1.632705,
   1.291815,
   0,
   1.914339,
   2.159691,
   0.8272462,
   2.159691,
   2.379931,
   2.379931,
   3.108694,
   3.265579,
   1.914339,
   1.914339,
   2.379931,
   2.159691,
   0.8272462,
   1.914339,
   1.914339,
   1.914339,
   2.159691,
   2.379931,
   1.914339,
   1.914339,
   1.291815,
   1.291815,
   1.291815,
   1.632705,
   1.291815,
   0.8272462,
   0.8272462,
   0,
   0.8272462,
   0,
   1.632705};
   Double_t h_h_1000_fehx3002[100] = {
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5,
   6.5};
   Double_t h_h_1000_fehy3002[100] = {
   4.110204,
   3.770281,
   4.416521,
   4.110204,
   4.559819,
   3.945142,
   4.26695,
   3.583642,
   2.63786,
   4.110204,
   3.583642,
   4.416521,
   3.382473,
   3.382473,
   4.559819,
   3.770281,
   4.26695,
   4.110204,
   3.945142,
   3.382473,
   4.416521,
   4.110204,
   4.110204,
   4.110204,
   3.583642,
   4.958738,
   4.416521,
   4.416521,
   7.455185,
   13.35496,
   17.50735,
   12.42686,
   6.802567,
   4.416521,
   3.770281,
   2.63786,
   3.770281,
   3.945142,
   4.26695,
   4.26695,
   3.583642,
   3.583642,
   3.583642,
   3.382473,
   2.918186,
   3.382473,
   3.583642,
   3.162753,
   3.382473,
   2.63786,
   2.918186,
   3.382473,
   3.583642,
   3.162753,
   3.162753,
   3.583642,
   2.918186,
   3.162753,
   2.918186,
   2.299527,
   3.382473,
   2.918186,
   3.770281,
   3.945142,
   3.162753,
   2.918186,
   2.918186,
   2.63786,
   1.147874,
   3.162753,
   3.382473,
   2.299527,
   3.382473,
   3.583642,
   3.583642,
   4.26695,
   4.416521,
   3.162753,
   3.162753,
   3.583642,
   3.382473,
   2.299527,
   3.162753,
   3.162753,
   3.162753,
   3.382473,
   3.583642,
   3.162753,
   3.162753,
   2.63786,
   2.63786,
   2.63786,
   2.918186,
   2.63786,
   2.299527,
   2.299527,
   1.147874,
   2.299527,
   1.147874,
   2.918186};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,h_h_1000_fx3002,h_h_1000_fy3002,h_h_1000_felx3002,h_h_1000_fehx3002,h_h_1000_fely3002,h_h_1000_fehy3002);
   grae->SetName("h_h_1000");
   grae->SetTitle("Histogram of h_1000_plot__J_psi_1S_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph_h_h_100030013002 = new TH1F("Graph_Graph_h_h_100030013002","Histogram of h_1000_plot__J_psi_1S_M",100,2570,4130);
   Graph_Graph_h_h_100030013002->SetMinimum(0);
   Graph_Graph_h_h_100030013002->SetMaximum(337.1581);
   Graph_Graph_h_h_100030013002->SetDirectory(0);
   Graph_Graph_h_h_100030013002->SetStats(0);
   Graph_Graph_h_h_100030013002->SetLineWidth(2);
   Graph_Graph_h_h_100030013002->SetMarkerStyle(20);
   Graph_Graph_h_h_100030013002->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_h_100030013002->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_h_100030013002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph_h_h_100030013002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_h_h_100030013002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph_h_h_100030013002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph_h_h_100030013002->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_h_100030013002->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_h_100030013002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph_h_h_100030013002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph_h_h_100030013002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph_h_h_100030013002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph_h_h_100030013002->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_h_100030013002->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_h_100030013002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph_h_h_100030013002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph_h_h_100030013002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph_h_h_100030013002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_h_100030013002);
   
   grae->Draw("p");
   
   TH1D *frame_4be84960__4 = new TH1D("frame_4be84960__4","A RooPlot of \"dimuon invariant mass\"",100,2700,4000);
   frame_4be84960__4->SetBinContent(1,321.8327);
   frame_4be84960__4->SetMinimum(0.1);
   frame_4be84960__4->SetMaximum(3218.327);
   frame_4be84960__4->SetEntries(1);
   frame_4be84960__4->SetDirectory(0);
   frame_4be84960__4->SetStats(0);
   frame_4be84960__4->SetMarkerStyle(20);
   frame_4be84960__4->SetMarkerSize(1.2);
   frame_4be84960__4->GetXaxis()->SetTitle("m_{#mu^{+}#mu^{-}} [MeV]");
   frame_4be84960__4->GetXaxis()->SetNdivisions(505);
   frame_4be84960__4->GetXaxis()->SetLabelFont(132);
   frame_4be84960__4->GetXaxis()->SetLabelOffset(0.015);
   frame_4be84960__4->GetXaxis()->SetLabelSize(0.05);
   frame_4be84960__4->GetXaxis()->SetTitleSize(0.06);
   frame_4be84960__4->GetXaxis()->SetTitleFont(132);
   frame_4be84960__4->GetYaxis()->SetTitle("Candidates per 13 MeV");
   frame_4be84960__4->GetYaxis()->SetLabelFont(132);
   frame_4be84960__4->GetYaxis()->SetLabelSize(0.05);
   frame_4be84960__4->GetYaxis()->SetTitleSize(0.06);
   frame_4be84960__4->GetYaxis()->SetTitleOffset(0);
   frame_4be84960__4->GetYaxis()->SetTitleFont(132);
   frame_4be84960__4->GetZaxis()->SetLabelFont(132);
   frame_4be84960__4->GetZaxis()->SetLabelSize(0.05);
   frame_4be84960__4->GetZaxis()->SetTitleSize(0.06);
   frame_4be84960__4->GetZaxis()->SetTitleFont(132);
   frame_4be84960__4->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.75,0.52+0.5/6,0.95,0.92,NULL,"brNDC");
   leg->SetTextFont(132);
   leg->SetLineColor(0);
   leg->SetLineStyle(0);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("h_h_1000","data","lpe");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1.2);
   entry->SetTextFont(132);

   entry=leg->AddEntry("jpsi_NormJ_psi_1S_M","sum","l");
   entry=leg->AddEntry("jpsi_NormJ_psi_1S_M_Compcb2_jpsi","#it{J}/#psi","l");
   entry=leg->AddEntry("jpsi_NormJ_psi_1S_M_Compcb2_psi","#psi(2S)","l");
   entry=leg->AddEntry("jpsi_NormJ_psi_1S_M_Compexpopos_non_resonant","nonresonant","l");

   leg->Draw();
   
   
   TPaveText *pt = new TPaveText(0.17,0.70,0.37,0.88,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   TText *pt_LaTex2 = pt->AddText("#sqrt{#it{s}_{NN}} = 5 TeV");
   TText *pt_LaTex3 = pt->AddText("10 #mub^{-1}");
   pt->Draw();
   h_1010->Modified();
   h_1010->cd();
   h_1010->SetSelected(h_1010);

   h_1010->Print("Fig2.pdf");
   h_1010->Print("Fig2.png");
   h_1010->Print("Fig2.eps");
}


==> figs/Fig4.C <==
void Fig4()
{
//=========Macro generated from canvas: c/c
//=========  (Tue Oct 22 20:40:18 2019) by ROOT version 6.16/00
   TCanvas *c = new TCanvas("c", "c",0,677,754,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-1.311315,-1.231246,6.648267,6.247916);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetLeftMargin(0.162234);
   c->SetRightMargin(0.2007979);
   c->SetBottomMargin(0.1646235);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   TH1F *h__1 = new TH1F("h__1","h",100,-6,7);
   h__1->SetMinimum(0);
   h__1->SetMaximum(5.5);
   h__1->SetStats(0);
   h__1->SetLineWidth(2);
   h__1->SetMarkerStyle(20);
   h__1->GetXaxis()->SetTitle("#it{y}");
   h__1->GetXaxis()->SetRange(47,85);
   h__1->GetXaxis()->SetNdivisions(505);
   h__1->GetXaxis()->SetLabelFont(132);
   h__1->GetXaxis()->SetLabelOffset(0.01);
   h__1->GetXaxis()->SetLabelSize(0.06);
   h__1->GetXaxis()->SetTitleSize(0.072);
   h__1->GetXaxis()->SetTitleOffset(0.95);
   h__1->GetXaxis()->SetTitleFont(132);
   h__1->GetYaxis()->SetTitle("d#sigma/d#it{y} [mb]");
   h__1->GetYaxis()->SetLabelFont(132);
   h__1->GetYaxis()->SetLabelOffset(0.01);
   h__1->GetYaxis()->SetLabelSize(0.06);
   h__1->GetYaxis()->SetTitleSize(0.072);
   h__1->GetYaxis()->SetTitleOffset(0.7);
   h__1->GetYaxis()->SetTitleFont(132);
   h__1->GetZaxis()->SetLabelFont(132);
   h__1->GetZaxis()->SetLabelSize(0.06);
   h__1->GetZaxis()->SetTitleSize(0.072);
   h__1->GetZaxis()->SetTitleOffset(1.2);
   h__1->GetZaxis()->SetTitleFont(132);
   h__1->Draw("");
   
   Double_t Graph0_fx1[121] = {
   -6,
   -5.9,
   -5.8,
   -5.7,
   -5.6,
   -5.5,
   -5.4,
   -5.3,
   -5.2,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5.1,
   5.2,
   5.3,
   5.4,
   5.5,
   5.6,
   5.7,
   5.8,
   5.9,
   6};
   Double_t Graph0_fy1[121] = {
   0.0013,
   0.0017,
   0.003,
   0.0076,
   0.0147,
   0.0208,
   0.0238,
   0.0269,
   0.0383,
   0.0677,
   0.1225,
   0.2031,
   0.3071,
   0.4307,
   0.5675,
   0.7093,
   0.8541,
   0.9931,
   1.1265,
   1.2531,
   1.3711,
   1.4811,
   1.5892,
   1.6893,
   1.7853,
   1.8827,
   1.9771,
   2.0777,
   2.172,
   2.272,
   2.3717,
   2.4702,
   2.5726,
   2.6786,
   2.7818,
   2.8867,
   2.9921,
   3.097,
   3.202,
   3.2986,
   3.4005,
   3.4918,
   3.5814,
   3.6673,
   3.7569,
   3.839,
   3.9141,
   3.9812,
   4.0404,
   4.1014,
   4.1601,
   4.2095,
   4.2496,
   4.2818,
   4.3124,
   4.3376,
   4.3577,
   4.3765,
   4.3882,
   4.3961,
   4.3991,
   4.3961,
   4.3882,
   4.3765,
   4.3577,
   4.3376,
   4.3124,
   4.2818,
   4.2496,
   4.2095,
   4.1601,
   4.1014,
   4.0404,
   3.9812,
   3.9141,
   3.839,
   3.7569,
   3.6673,
   3.5814,
   3.4918,
   3.4005,
   3.2986,
   3.202,
   3.097,
   2.9921,
   2.8867,
   2.7818,
   2.6786,
   2.5726,
   2.4702,
   2.3717,
   2.272,
   2.172,
   2.0777,
   1.9771,
   1.8827,
   1.7853,
   1.6893,
   1.5892,
   1.4811,
   1.3711,
   1.2531,
   1.1265,
   0.9931,
   0.8541,
   0.7093,
   0.5675,
   0.4307,
   0.3071,
   0.2031,
   0.1225,
   0.0677,
   0.0383,
   0.0269,
   0.0238,
   0.0208,
   0.0147,
   0.0076,
   0.003,
   0.0017,
   0.0013};
   TGraph *graph = new TGraph(121,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff3333");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","Graph",121,-7.2,7.2);
   Graph_Graph01->SetMinimum(0.00117);
   Graph_Graph01->SetMaximum(6.9);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);
   Graph_Graph01->SetLineWidth(2);
   Graph_Graph01->SetMarkerStyle(20);
   Graph_Graph01->GetXaxis()->SetNdivisions(505);
   Graph_Graph01->GetXaxis()->SetLabelFont(132);
   Graph_Graph01->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph01->GetXaxis()->SetTitleFont(132);
   Graph_Graph01->GetYaxis()->SetLabelFont(132);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph01->GetYaxis()->SetTitleFont(132);
   Graph_Graph01->GetZaxis()->SetLabelFont(132);
   Graph_Graph01->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph01->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph01->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("c");
   
   Double_t Graph1_fx2[121] = {
   -6,
   -5.9,
   -5.8,
   -5.7,
   -5.6,
   -5.5,
   -5.4,
   -5.3,
   -5.2,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5.1,
   5.2,
   5.3,
   5.4,
   5.5,
   5.6,
   5.7,
   5.8,
   5.9,
   6};
   Double_t Graph1_fy2[121] = {
   0.0013,
   0.0017,
   0.003,
   0.0076,
   0.0147,
   0.0208,
   0.0238,
   0.0269,
   0.0383,
   0.0677,
   0.1212,
   0.1973,
   0.2933,
   0.4055,
   0.5281,
   0.6538,
   0.7809,
   0.9019,
   1.0167,
   1.125,
   1.224,
   1.3141,
   1.4028,
   1.4813,
   1.5529,
   1.6224,
   1.6912,
   1.7612,
   1.8203,
   1.8794,
   1.9342,
   1.9855,
   2.0385,
   2.0937,
   2.1442,
   2.1956,
   2.2466,
   2.2968,
   2.3473,
   2.3908,
   2.4395,
   2.4798,
   2.5201,
   2.5587,
   2.6022,
   2.6452,
   2.6854,
   2.7232,
   2.7606,
   2.807,
   2.8435,
   2.8722,
   2.8935,
   2.9086,
   2.9249,
   2.9379,
   2.9483,
   2.9601,
   2.9664,
   2.9713,
   2.9733,
   2.9713,
   2.9664,
   2.9601,
   2.9483,
   2.9379,
   2.9249,
   2.9086,
   2.8935,
   2.8722,
   2.8435,
   2.807,
   2.7606,
   2.7232,
   2.6854,
   2.6452,
   2.6022,
   2.5587,
   2.5201,
   2.4798,
   2.4395,
   2.3908,
   2.3473,
   2.2968,
   2.2466,
   2.1956,
   2.1442,
   2.0937,
   2.0385,
   1.9855,
   1.9342,
   1.8794,
   1.8203,
   1.7612,
   1.6912,
   1.6224,
   1.5529,
   1.4813,
   1.4028,
   1.3141,
   1.224,
   1.125,
   1.0167,
   0.9019,
   0.7809,
   0.6538,
   0.5281,
   0.4055,
   0.2933,
   0.1973,
   0.1212,
   0.0677,
   0.0383,
   0.0269,
   0.0238,
   0.0208,
   0.0147,
   0.0076,
   0.003,
   0.0017,
   0.0013};
   graph = new TGraph(121,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);
   graph->SetLineColor(50);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",121,-7.2,7.2);
   Graph_Graph12->SetMinimum(0.00117);
   Graph_Graph12->SetMaximum(3.2705);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetLineWidth(2);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph12->GetYaxis()->SetTitleFont(132);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("c");
   
   Double_t Graph2_fx3[121] = {
   -6,
   -5.9,
   -5.8,
   -5.7,
   -5.6,
   -5.5,
   -5.4,
   -5.3,
   -5.2,
   -5.1,
   -5,
   -4.9,
   -4.8,
   -4.7,
   -4.6,
   -4.5,
   -4.4,
   -4.3,
   -4.2,
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   0,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1,
   4.2,
   4.3,
   4.4,
   4.5,
   4.6,
   4.7,
   4.8,
   4.9,
   5,
   5.1,
   5.2,
   5.3,
   5.4,
   5.5,
   5.6,
   5.7,
   5.8,
   5.9,
   6};
   Double_t Graph2_fy3[121] = {
   0.0013,
   0.0017,
   0.003,
   0.0076,
   0.0147,
   0.0208,
   0.0238,
   0.0269,
   0.0383,
   0.0677,
   0.1849,
   0.3069,
   0.4614,
   0.6389,
   0.825,
   1.0034,
   1.1712,
   1.316,
   1.4405,
   1.5433,
   1.627,
   1.6963,
   1.7566,
   1.8087,
   1.8589,
   1.9132,
   1.9615,
   2.0202,
   2.0787,
   2.147,
   2.2191,
   2.2938,
   2.3755,
   2.4629,
   2.5497,
   2.6402,
   2.7332,
   2.8278,
   2.9236,
   3.0132,
   3.1067,
   3.1924,
   3.2754,
   3.3547,
   3.4366,
   3.5077,
   3.5742,
   3.6371,
   3.6952,
   3.7482,
   3.7962,
   3.8392,
   3.8785,
   3.9137,
   3.9446,
   3.9713,
   3.994,
   4.0113,
   4.0233,
   4.03,
   4.0318,
   4.03,
   4.0233,
   4.0113,
   3.994,
   3.9713,
   3.9446,
   3.9137,
   3.8785,
   3.8392,
   3.7962,
   3.7482,
   3.6952,
   3.6371,
   3.5742,
   3.5077,
   3.4366,
   3.3547,
   3.2754,
   3.1924,
   3.1067,
   3.0132,
   2.9236,
   2.8278,
   2.7332,
   2.6402,
   2.5497,
   2.4629,
   2.3755,
   2.2938,
   2.2191,
   2.147,
   2.0787,
   2.0202,
   1.9615,
   1.9132,
   1.8589,
   1.8087,
   1.7566,
   1.6963,
   1.627,
   1.5433,
   1.4405,
   1.316,
   1.1712,
   1.0034,
   0.825,
   0.6389,
   0.4614,
   0.3069,
   0.1849,
   0.0677,
   0.0383,
   0.0269,
   0.0238,
   0.0208,
   0.0147,
   0.0076,
   0.003,
   0.0017,
   0.0013};
   graph = new TGraph(121,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#993333");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",121,-7.2,7.2);
   Graph_Graph23->SetMinimum(0.00117);
   Graph_Graph23->SetMaximum(4.43485);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);
   Graph_Graph23->SetLineWidth(2);
   Graph_Graph23->SetMarkerStyle(20);
   Graph_Graph23->GetXaxis()->SetNdivisions(505);
   Graph_Graph23->GetXaxis()->SetLabelFont(132);
   Graph_Graph23->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph23->GetXaxis()->SetTitleFont(132);
   Graph_Graph23->GetYaxis()->SetLabelFont(132);
   Graph_Graph23->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph23->GetYaxis()->SetTitleFont(132);
   Graph_Graph23->GetZaxis()->SetLabelFont(132);
   Graph_Graph23->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph23->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph23->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph23);
   
   graph->SetLineStyle(9);
   graph->Draw("c");
   
   TLegend *leg = new TLegend(0.82,0.68,1.04,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","Guzey et al.","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph0","LTA_W","l");

   ci = TColor::GetColor("#ff3333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph1","LTA_S","l");
   entry->SetLineColor(50);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph2","EPS09","l");

   ci = TColor::GetColor("#993333");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph3_fx3001[6] = {
   3.875,
   3.625,
   3.375,
   3.125,
   2.875,
   2.625};
   Double_t Graph3_fy3001[6] = {
   1.621,
   1.936,
   2.376,
   2.83,
   3.014,
   3.585};
   Double_t Graph3_felx3001[6] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t Graph3_fely3001[6] = {
   0.1600781,
   0.1945867,
   0.2324672,
   0.2839172,
   0.3002616,
   0.3940876};
   Double_t Graph3_fehx3001[6] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t Graph3_fehy3001[6] = {
   0.1481418,
   0.1712308,
   0.2157406,
   0.2573286,
   0.2660865,
   0.3296741};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(6,Graph3_fx3001,Graph3_fy3001,Graph3_felx3001,Graph3_fehx3001,Graph3_fely3001,Graph3_fehy3001);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#009999");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#009999");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(24);
   
   TH1F *Graph_Graph33001 = new TH1F("Graph_Graph33001","Graph",100,2.35,4.15);
   Graph_Graph33001->SetMinimum(1.215547);
   Graph_Graph33001->SetMaximum(4.160049);
   Graph_Graph33001->SetDirectory(0);
   Graph_Graph33001->SetStats(0);
   Graph_Graph33001->SetLineWidth(2);
   Graph_Graph33001->SetMarkerStyle(20);
   Graph_Graph33001->GetXaxis()->SetNdivisions(505);
   Graph_Graph33001->GetXaxis()->SetLabelFont(132);
   Graph_Graph33001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph33001->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph33001->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph33001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph33001->GetXaxis()->SetTitleFont(132);
   Graph_Graph33001->GetYaxis()->SetLabelFont(132);
   Graph_Graph33001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph33001->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph33001->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph33001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph33001->GetYaxis()->SetTitleFont(132);
   Graph_Graph33001->GetZaxis()->SetLabelFont(132);
   Graph_Graph33001->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph33001->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph33001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph33001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph33001);
   
   //grae->Draw("pe"); //ALICE
   
   Double_t Graph4_fx1001[6] = {
   3.875,
   3.625,
   3.375,
   3.125,
   2.875,
   2.625};
   Double_t Graph4_fy1001[6] = {
   1.621,
   1.936,
   2.376,
   2.83,
   3.014,
   3.585};
   Double_t Graph4_fex1001[6] = {
   0.125,
   0.125,
   0.125,
   0.125,
   0.125,
   0.125};
   Double_t Graph4_fey1001[6] = {
   0.061,
   0.042,
   0.04,
   0.047,
   0.061,
   0.141};
   TGraphErrors *gre = new TGraphErrors(6,Graph4_fx1001,Graph4_fy1001,Graph4_fex1001,Graph4_fey1001);
   gre->SetName("Graph4");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#009999");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#009999");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   //gre->Draw("e"); //ALICE
   
   leg = new TLegend(0.82,0.50,1,0.68,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("NULL","Goncalves et al.","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","IP-SAT+GLC","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph","IIM+BG","l");

   ci = TColor::GetColor("#333399");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph5_fx4[31] = {
   -4.3,
   -4.013333,
   -3.726667,
   -3.44,
   -3.153334,
   -2.866667,
   -2.58,
   -2.293333,
   -2.006667,
   -1.72,
   -1.433333,
   -1.146667,
   -0.86,
   -0.5733334,
   -0.2866667,
   -1.221245e-15,
   0.2866667,
   0.5733334,
   0.86,
   1.146667,
   1.433333,
   1.72,
   2.006667,
   2.293333,
   2.58,
   2.866667,
   3.153334,
   3.44,
   3.726667,
   4.013333,
   4.3};
   Double_t Graph5_fy4[31] = {
   0.9251547,
   1.311136,
   1.80315,
   2.308466,
   2.787286,
   3.257817,
   3.707664,
   4.179501,
   4.641598,
   5.072293,
   5.453786,
   5.773384,
   6.026928,
   6.208751,
   6.31997,
   6.355694,
   6.31997,
   6.208751,
   6.026928,
   5.773384,
   5.453786,
   5.072293,
   4.641598,
   4.179501,
   3.707664,
   3.257817,
   2.787286,
   2.308466,
   1.80315,
   1.311136,
   0.9251547};
   graph = new TGraph(31,Graph5_fx4,Graph5_fy4);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#333399");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph54 = new TH1F("Graph_Graph54","Graph",100,-5.16,5.16);
   Graph_Graph54->SetMinimum(0.3821007);
   Graph_Graph54->SetMaximum(6.898748);
   Graph_Graph54->SetDirectory(0);
   Graph_Graph54->SetStats(0);
   Graph_Graph54->SetLineWidth(2);
   Graph_Graph54->SetMarkerStyle(20);
   Graph_Graph54->GetXaxis()->SetNdivisions(505);
   Graph_Graph54->GetXaxis()->SetLabelFont(132);
   Graph_Graph54->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph54->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph54->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph54->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph54->GetXaxis()->SetTitleFont(132);
   Graph_Graph54->GetYaxis()->SetLabelFont(132);
   Graph_Graph54->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph54->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph54->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph54->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph54->GetYaxis()->SetTitleFont(132);
   Graph_Graph54->GetZaxis()->SetLabelFont(132);
   Graph_Graph54->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph54->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph54->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph54->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph54);
   
   graph->Draw("l");
   
   Double_t Graph6_fx5[31] = {
   -4.3,
   -4.013333,
   -3.726667,
   -3.44,
   -3.153334,
   -2.866667,
   -2.58,
   -2.293333,
   -2.006667,
   -1.72,
   -1.433333,
   -1.146667,
   -0.86,
   -0.5733334,
   -0.2866667,
   -1.221245e-15,
   0.2866667,
   0.5733334,
   0.86,
   1.146667,
   1.433333,
   1.72,
   2.006667,
   2.293333,
   2.58,
   2.866667,
   3.153334,
   3.44,
   3.726667,
   4.013333,
   4.3};
   Double_t Graph6_fy5[31] = {
   0.8419215,
   1.086856,
   1.385977,
   1.71205,
   2.014158,
   2.303329,
   2.625089,
   2.956474,
   3.277235,
   3.57523,
   3.83681,
   4.057817,
   4.229606,
   4.35362,
   4.429204,
   4.453554,
   4.429204,
   4.35362,
   4.229606,
   4.057817,
   3.83681,
   3.57523,
   3.277235,
   2.956474,
   2.625089,
   2.303329,
   2.014158,
   1.71205,
   1.385977,
   1.086856,
   0.8419215};
   graph = new TGraph(31,Graph6_fx5,Graph6_fy5);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph65 = new TH1F("Graph_Graph65","Graph",100,-5.16,5.16);
   Graph_Graph65->SetMinimum(0.4807582);
   Graph_Graph65->SetMaximum(4.814717);
   Graph_Graph65->SetDirectory(0);
   Graph_Graph65->SetStats(0);
   Graph_Graph65->SetLineWidth(2);
   Graph_Graph65->SetMarkerStyle(20);
   Graph_Graph65->GetXaxis()->SetNdivisions(505);
   Graph_Graph65->GetXaxis()->SetLabelFont(132);
   Graph_Graph65->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph65->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph65->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph65->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph65->GetXaxis()->SetTitleFont(132);
   Graph_Graph65->GetYaxis()->SetLabelFont(132);
   Graph_Graph65->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph65->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph65->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph65->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph65->GetYaxis()->SetTitleFont(132);
   Graph_Graph65->GetZaxis()->SetLabelFont(132);
   Graph_Graph65->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph65->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph65->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph65->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph65);
   
   graph->Draw("l");
   
   Double_t Graph7_fx6[41] = {
   -3.9,
   -3.8,
   -3.6,
   -3.4,
   -3.2,
   -3,
   -2.8,
   -2.6,
   -2.4,
   -2.2,
   -2,
   -1.8,
   -1.6,
   -1.4,
   -1.2,
   -1,
   -0.8,
   -0.6,
   -0.4,
   -0.2,
   0,
   0.2,
   0.4,
   0.6,
   0.8,
   1,
   1.2,
   1.4,
   1.6,
   1.8,
   2,
   2.2,
   2.4,
   2.6,
   2.8,
   3,
   3.2,
   3.4,
   3.6,
   3.8,
   3.9};
   Double_t Graph7_fy6[41] = {
   1.84687,
   1.887,
   1.98685,
   2.07986,
   2.22221,
   2.38759,
   2.57303,
   2.77351,
   2.9809,
   3.19198,
   3.3993,
   3.65172,
   3.83713,
   4.00539,
   4.12384,
   4.25159,
   4.35726,
   4.43989,
   4.49897,
   4.53237,
   4.54417,
   4.53237,
   4.49897,
   4.43989,
   4.35726,
   4.25159,
   4.12384,
   4.00539,
   3.83713,
   3.65172,
   3.3993,
   3.19198,
   2.9809,
   2.77351,
   2.57303,
   2.38759,
   2.22221,
   2.07986,
   1.98685,
   1.887,
   1.84687};
   graph = new TGraph(41,Graph7_fx6,Graph7_fy6);
   graph->SetName("Graph7");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#009900");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph76 = new TH1F("Graph_Graph76","Graph",100,-4.68,4.68);
   Graph_Graph76->SetMinimum(1.57714);
   Graph_Graph76->SetMaximum(4.8139);
   Graph_Graph76->SetDirectory(0);
   Graph_Graph76->SetStats(0);
   Graph_Graph76->SetLineWidth(2);
   Graph_Graph76->SetMarkerStyle(20);
   Graph_Graph76->GetXaxis()->SetNdivisions(505);
   Graph_Graph76->GetXaxis()->SetLabelFont(132);
   Graph_Graph76->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph76->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph76->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph76->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph76->GetXaxis()->SetTitleFont(132);
   Graph_Graph76->GetYaxis()->SetLabelFont(132);
   Graph_Graph76->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph76->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph76->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph76->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph76->GetYaxis()->SetTitleFont(132);
   Graph_Graph76->GetZaxis()->SetLabelFont(132);
   Graph_Graph76->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph76->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph76->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph76->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph76);
   
   graph->Draw("c");
   
   Double_t Graph8_fx7[83] = {
   -4.1,
   -4,
   -3.9,
   -3.8,
   -3.7,
   -3.6,
   -3.5,
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   8.88178e-16,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4,
   3.5,
   3.6,
   3.7,
   3.8,
   3.9,
   4,
   4.1};
   Double_t Graph8_fy7[83] = {
   1.1952,
   1.23033,
   1.25588,
   1.28813,
   1.32012,
   1.35475,
   1.39,
   1.43378,
   1.48066,
   1.5305,
   1.58284,
   1.64007,
   1.70144,
   1.7607,
   1.82887,
   1.89469,
   1.96637,
   2.0349,
   2.10399,
   2.17667,
   2.24515,
   2.31399,
   2.38314,
   2.44685,
   2.51334,
   2.57329,
   2.63214,
   2.68452,
   2.74088,
   2.78681,
   2.83724,
   2.87574,
   2.91162,
   2.94776,
   2.97806,
   3.00399,
   3.0336,
   3.04621,
   3.06363,
   3.07597,
   3.08359,
   3.08692,
   3.08359,
   3.07597,
   3.06363,
   3.04621,
   3.0336,
   3.00399,
   2.97806,
   2.94776,
   2.91162,
   2.87574,
   2.83724,
   2.78681,
   2.74088,
   2.68452,
   2.63214,
   2.57329,
   2.51334,
   2.44685,
   2.38314,
   2.31399,
   2.24515,
   2.17667,
   2.10399,
   2.0349,
   1.96637,
   1.89469,
   1.82887,
   1.7607,
   1.70144,
   1.64007,
   1.58284,
   1.5305,
   1.48066,
   1.43378,
   1.39,
   1.35475,
   1.32012,
   1.28813,
   1.25588,
   1.23033,
   1.1952};
   graph = new TGraph(83,Graph8_fx7,Graph8_fy7);
   graph->SetName("Graph8");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#33ff33");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph87 = new TH1F("Graph_Graph87","Graph",100,-4.92,4.92);
   Graph_Graph87->SetMinimum(1.006028);
   Graph_Graph87->SetMaximum(3.276092);
   Graph_Graph87->SetDirectory(0);
   Graph_Graph87->SetStats(0);
   Graph_Graph87->SetLineWidth(2);
   Graph_Graph87->SetMarkerStyle(20);
   Graph_Graph87->GetXaxis()->SetNdivisions(505);
   Graph_Graph87->GetXaxis()->SetLabelFont(132);
   Graph_Graph87->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph87->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph87->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph87->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph87->GetXaxis()->SetTitleFont(132);
   Graph_Graph87->GetYaxis()->SetLabelFont(132);
   Graph_Graph87->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph87->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph87->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph87->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph87->GetYaxis()->SetTitleFont(132);
   Graph_Graph87->GetZaxis()->SetLabelFont(132);
   Graph_Graph87->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph87->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph87->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph87->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph87);
   
   graph->Draw("c");
   
   leg = new TLegend(0.82,0.32,1,0.50,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("NULL","Cepila et al.","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph7","GG-hs+BG","l");

   ci = TColor::GetColor("#009900");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph8","GS-hs+BG","l");

   ci = TColor::GetColor("#33ff33");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph9_fx8[69] = {
   -3.4,
   -3.3,
   -3.2,
   -3.1,
   -3,
   -2.9,
   -2.8,
   -2.7,
   -2.6,
   -2.5,
   -2.4,
   -2.3,
   -2.2,
   -2.1,
   -2,
   -1.9,
   -1.8,
   -1.7,
   -1.6,
   -1.5,
   -1.4,
   -1.3,
   -1.2,
   -1.1,
   -1,
   -0.9,
   -0.8,
   -0.7,
   -0.6,
   -0.5,
   -0.4,
   -0.3,
   -0.2,
   -0.1,
   1.97065e-15,
   0.1,
   0.2,
   0.3,
   0.4,
   0.5,
   0.6,
   0.7,
   0.8,
   0.9,
   1,
   1.1,
   1.2,
   1.3,
   1.4,
   1.5,
   1.6,
   1.7,
   1.8,
   1.9,
   2,
   2.1,
   2.2,
   2.3,
   2.4,
   2.5,
   2.6,
   2.7,
   2.8,
   2.9,
   3,
   3.1,
   3.2,
   3.3,
   3.4};
   Double_t Graph9_fy8[69] = {
   2.30409,
   2.34846,
   2.38628,
   2.4624,
   2.59127,
   2.72609,
   2.81271,
   2.89101,
   2.99743,
   3.14091,
   3.28505,
   3.3848,
   3.47533,
   3.58568,
   3.7192,
   3.84967,
   3.94058,
   4.02318,
   4.11955,
   4.22756,
   4.33073,
   4.40033,
   4.46389,
   4.5368,
   4.61189,
   4.6815,
   4.72413,
   4.76356,
   4.80886,
   4.84821,
   4.88195,
   4.89547,
   4.90878,
   4.92487,
   4.92768,
   4.92487,
   4.90878,
   4.89547,
   4.88195,
   4.84821,
   4.80886,
   4.76356,
   4.72413,
   4.6815,
   4.61189,
   4.5368,
   4.46389,
   4.40033,
   4.33073,
   4.22756,
   4.11955,
   4.02318,
   3.94058,
   3.84967,
   3.7192,
   3.58568,
   3.47533,
   3.3848,
   3.28505,
   3.14091,
   2.99743,
   2.89101,
   2.81271,
   2.72609,
   2.59127,
   2.4624,
   2.38628,
   2.34846,
   2.30409};
   graph = new TGraph(69,Graph9_fx8,Graph9_fy8);
   graph->SetName("Graph9");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc00ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph98 = new TH1F("Graph_Graph98","Graph",100,-4.08,4.08);
   Graph_Graph98->SetMinimum(2.041731);
   Graph_Graph98->SetMaximum(5.190039);
   Graph_Graph98->SetDirectory(0);
   Graph_Graph98->SetStats(0);
   Graph_Graph98->SetLineWidth(2);
   Graph_Graph98->SetMarkerStyle(20);
   Graph_Graph98->GetXaxis()->SetNdivisions(505);
   Graph_Graph98->GetXaxis()->SetLabelFont(132);
   Graph_Graph98->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph98->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph98->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph98->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph98->GetXaxis()->SetTitleFont(132);
   Graph_Graph98->GetYaxis()->SetLabelFont(132);
   Graph_Graph98->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph98->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph98->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph98->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph98->GetYaxis()->SetTitleFont(132);
   Graph_Graph98->GetZaxis()->SetLabelFont(132);
   Graph_Graph98->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph98->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph98->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph98->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph98);
   
   graph->Draw("l");
   
   Double_t Graph10_fx9[13] = {
   -3,
   -2.5,
   -2,
   -1.5,
   -1,
   -0.5,
   0,
   0.5,
   1,
   1.5,
   2,
   2.5,
   3};
   Double_t Graph10_fy9[13] = {
   2.310924,
   2.70276,
   3.214019,
   3.623637,
   3.930429,
   4.106092,
   4.181075,
   4.106092,
   3.930429,
   3.623637,
   3.214019,
   2.70276,
   2.310924};
   graph = new TGraph(13,Graph10_fx9,Graph10_fy9);
   graph->SetName("Graph10");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#660099");
   graph->SetLineColor(ci);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph109 = new TH1F("Graph_Graph109","Graph",100,-3.6,3.6);
   Graph_Graph109->SetMinimum(2.123909);
   Graph_Graph109->SetMaximum(4.368091);
   Graph_Graph109->SetDirectory(0);
   Graph_Graph109->SetStats(0);
   Graph_Graph109->SetLineWidth(2);
   Graph_Graph109->SetMarkerStyle(20);
   Graph_Graph109->GetXaxis()->SetNdivisions(505);
   Graph_Graph109->GetXaxis()->SetLabelFont(132);
   Graph_Graph109->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph109->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph109->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph109->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph109->GetXaxis()->SetTitleFont(132);
   Graph_Graph109->GetYaxis()->SetLabelFont(132);
   Graph_Graph109->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph109->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph109->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph109->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph109->GetYaxis()->SetTitleFont(132);
   Graph_Graph109->GetZaxis()->SetLabelFont(132);
   Graph_Graph109->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph109->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph109->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph109->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph109);
   
   graph->SetLineStyle(4);
   graph->Draw("l");
   
   leg = new TLegend(0.82,0.14,1,0.32,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   entry=leg->AddEntry("NULL","M#ddot{a}ntysaari et al.","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph9","IS fluct. +GLC","l");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Graph10","no fluct. +GLC","l");

   ci = TColor::GetColor("#660099");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   Double_t Graph13_fx3002[5] = {
   2.25,
   2.75,
   3.25,
   3.75,
   4.25};
   Double_t Graph13_fy3002[5] = {
   2.7,
   2.17,
   1.78,
   1.3,
   0.95};
   Double_t Graph13_felx3002[5] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph13_fely3002[5] = {
   0.52,
   0.35,
   0.28,
   0.218,
   0.216};
   Double_t Graph13_fehx3002[5] = {
   0.25,
   0.25,
   0.25,
   0.25,
   0.25};
   Double_t Graph13_fehy3002[5] = {
   0.52,
   0.35,
   0.28,
   0.218,
   0.216};
   grae = new TGraphAsymmErrors(5,Graph13_fx3002,Graph13_fy3002,Graph13_felx3002,Graph13_fehx3002,Graph13_fely3002,Graph13_fehy3002);
   grae->SetName("Graph13");
   grae->SetTitle("Graph");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_Graph133002 = new TH1F("Graph_Graph133002","Graph",100,1.75,4.75);
   Graph_Graph133002->SetMinimum(0.6385917);
   Graph_Graph133002->SetMaximum(3.175492);
   Graph_Graph133002->SetDirectory(0);
   Graph_Graph133002->SetStats(0);
   Graph_Graph133002->SetLineWidth(2);
   Graph_Graph133002->SetMarkerStyle(20);
   Graph_Graph133002->GetXaxis()->SetNdivisions(505);
   Graph_Graph133002->GetXaxis()->SetLabelFont(132);
   Graph_Graph133002->GetXaxis()->SetLabelOffset(0.01);
   Graph_Graph133002->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph133002->GetXaxis()->SetTitleSize(0.072);
   Graph_Graph133002->GetXaxis()->SetTitleOffset(0.95);
   Graph_Graph133002->GetXaxis()->SetTitleFont(132);
   Graph_Graph133002->GetYaxis()->SetLabelFont(132);
   Graph_Graph133002->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph133002->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph133002->GetYaxis()->SetTitleSize(0.072);
   Graph_Graph133002->GetYaxis()->SetTitleOffset(0.95);
   Graph_Graph133002->GetYaxis()->SetTitleFont(132);
   Graph_Graph133002->GetZaxis()->SetLabelFont(132);
   Graph_Graph133002->GetZaxis()->SetLabelSize(0.06);
   Graph_Graph133002->GetZaxis()->SetTitleSize(0.072);
   Graph_Graph133002->GetZaxis()->SetTitleOffset(1.2);
   Graph_Graph133002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph133002);
   
   grae->Draw("pe");
   
   Double_t Graph14_fx1004[5] = {
   2.25,
   2.75,
   3.25,
   3.75,
   4.25};
   Double_t Graph14_fy1004[5] = {
   2.7,
   2.17,
   1.78,
   1.3,
   0.96};
   Double_t Graph14_fex1004[5] = {
   0.04,//25,
   0.04,//25,
   0.04,//25,
   0.04,//25,
   0.04};//25};
   Double_t Graph14_fey1004[5] = {
   0.37,
   0.18,
   0.14,
   0.13,
   0.17};
   gre = new TGraphErrors(5,Graph14_fx1004,Graph14_fy1004,Graph14_fex1004,Graph14_fey1004);
   gre->SetName("Graph14");
   gre->SetTitle("Graph");
   gre->SetFillStyle(3001);
   gre->SetFillColor(kBlack);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->Draw("e2");
   
   leg = new TLegend(0.6,0.6,0.8,0.68,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
//   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   entry=leg->AddEntry("Graph13","data","ple");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.6,0.58,0.8,0.68,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   //entry=leg->AddEntry("Graph3","ALICE","pel");

   ci = TColor::GetColor("#009999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#009999");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   leg = new TLegend(0.48,0.48,0.74,0.82,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.49,0.70,0.74,0.88,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   TText *pt_LaTex2 = pt->AddText("#sqrt{#it{s}_{NN}} = 5 TeV");
   TText *pt_LaTex3 = pt->AddText("10 #mub^{-1}");
   pt->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
   c->Print("Fig4.pdf");
   c->Print("Fig4.png");
   c->Print("Fig4.eps");
}

